Partial freeness of random matrices

We investigate the implications of free probability for random matrices. From rules for calculating all possible joint moments of two free random matrices, we develop a notion of partial freeness which is quantified by the breakdown of these rules. We provide a combinatorial interpretation for partial freeness as the presence of closed paths in Hilbert space defined by particular joint moments. We also discuss how asymptotic moment expansions provide an error term on the density of states. We present MATLAB code for the calculation of moments and free cumulants of arbitrary random matrices.

==> cumulants.m <==
%
% Calculates classical cumulants from moments
%
% Jiahao Chen <jiahao@mit.edu> 2011-12-08
%
% Given an input of the first n moments in m(:),
% will return a vector of length n being the first n free cumulants
%
% This uses the recursive relation between moments m and cumulants k
%
% k(r) = m(r) - Sum j=1..(r-2) [ nchoosek(r-1, j) m(j) k(r-j) ]
%
% Reference: R. Willink, "Relationships Between Central Moments and
% Cumulants, with Formulae for the Central Moments of Gamma Distributions",
% Commun. Stat. 32 (4), 2003, 701-4, doi:10.1081/STA-120018823
%
function [k] = cumulants(m)
    order = length(m);
    k = m;
    for r=2:order
        for j = 1:(r-2)
            k(r) = k(r) - nchoosek(r-1, j) * m(j) * k(r-j);
        end
    end
end

==> eig.m <==
%
% Eigenvalue monkey-patch
%
% Jiahao Chen <jiahao@mit.edu> 2011-12-08
%
% Intelligently monkeypatches MATLAB's builtin eig() routine to use a
% tridiagonal solver when appropriate.
%
function [eigenvalues, eigenvectors] = eig(M)
    % A hokey test for being tridiagonal
    if exist('trideig', 'file') && length(M) > 2 && M(1,3) == 0
        % Use custom eigenvalue routine for tridiagonal matrices
        [eigenvalues, eigenvectors] = trideig(diag(M), diag(M,1));
    else% Use normal solver
        [eigenvalues, eigenvectors] = eig(M);
    end
end

==> free_cumulants.m <==
%
% Calculates free cumulants from moments
%
% Jiahao Chen <jiahao@mit.edu> 2011-12-08
%
% Given an input of the first n moments in m(:),
% will return a vector of length n being the first n free cumulants
%
% This uses the recursive relation between moments m and cumulants k
% derived in my notes dated 2011-11-30
%
% k(r) = m(r) - Sum p=1..n [ k(n-p)c(p,n-p) ]
% c(p,n-p) = 1/p Sum r=1..p (r(n-p+1)-p) m(r) c(p-r,n-p)
%
function [k] = free_cumulants(m)
    order = length(m);
    c=zeros(order);
    k=m;
    for n=1:order
        for p=1:order
            c(n,p)=p*m(n);
            for l=1:n-1
                c(n,p)=c(n,p)+(l*(p+1)/n-1)*m(l)*c(n-l,p);
            end
        end
    end
    for n=1:order
        for p=1:n-1
            k(n)=k(n)-k(n-p)*c(p,n-p);
        end
    end
    %
    % Hard-coded tests of the first five free cumulants
    %
%     k(1)-m(1)
%     k(2)-(m(2)-m(1)^2)
%     k(3)-(m(3)-3*m(1)*m(2)+2*m(1)^3)
%     k(4)-(-5*m(1)^4+10*m(1)^2*m(2)-2*m(2)^2-4*m(1)*m(3)+m(4))
%     k(5)-(14*m(1)^5-35*m(1)^3*m(2)+15*m(1)*m(2)^2+15*m(1)^2*m(3)-5*m(2)*m(3)-5*m(1)*m(4)+m(5))
end

==> main.m <==
n=500;             %Size of random matrix
t=2000;            %Number of trials
J=1;               %Matrix coupling strength
deriv_order = 8;   %Largest order of differentiation to stop at
hist_size = 40;    %Histogram size
threshold = 3;     %How many standard deviations outside to test for
                   %violation of free independence test
z_ci = 1;          %Confidence interval size in plot of p (1.96 = 2 sigma)
doallfreetest = 1; %1 - Test all terms; 0 - test departing terms only
dodeviantbreak = 0;%Smart abort
dokeepdata = 1;    %If data already exist in memeory, do not resample

%fprintf('\n------------------------------------------------------------\n')
if dokeepdata && exist('evals_fr', 'var') && all(size(evals_fr) == [n t]) && evals_fr(n,n) ~= 0
    % Don't do more samples if there are already data in memory
    fprintf('\nRecalculating statistics from existing samples...\n\n');
    trial_id_start = t+1;
else
    %fprintf('\nGenerating %d samples of %d x %d matrices...\n\n', t, n, n);
    trial_id_start = 1;
    evals_fr=zeros(n,t);
    evals_ex=zeros(n,t);
    evals_cl=zeros(n,t);
    %Save all matrices sampled
    As = zeros(n, n, t);
    Bs = zeros(n, n, t);
    MA = zeros(2*deriv_order, 1); %Save twice as many to do error analysis
    MB = zeros(2*deriv_order, 1);
end
%% Calculate eigenvalues and moments
parfor trial_id=trial_id_start:t
    %% Generate matrix pieces
    %Example 8
%    n = 2;
%    D = [1 0; 0 -1];
%    a = (randn()*0.1-0.5)*2*pi;
%    E = [cos(a) sin(a); -sin(a) cos(a)];
%    F = [cos(a) -sin(a); sin(a) cos(a)];
%    A = E*D*F;
%    B = F*D*E;
    %two diagonal GOEs
%    A = diag(randn(n,1));
%    A = randn(n); A=(A+A')/sqrt(2*n);
%    B = diag(randn(n,1)) * J;
%    B = randn(n); B=(B+B')/sqrt(2*n);
    %GOEs + zipper
    A = randn(n); A=(A+A')/sqrt(2*n);
    B=diag(ones(1,(n-1)),1);B=B+B';
    B(1,end)=1;B(end,1)=1; %Add periodic (circulant) boundary conditions
    B=B*J;
    %Example 19
%    A=diag(randn(n,1));
%    B=diag(ones(1,(n-1)),1);B=B+B';
%    B(1,end)=1;B(end,1)=1; %Add periodic (circulant) boundary conditions
%    B=B*J;
    
    %% Save each matrix
    As(:,:,trial_id) = A;
    Bs(:,:,trial_id) = B;
    [QA ~] = eig(A);
    [QB ~] = eig(B);
    Q = QA' * QB;
    %% Calculate exact eigenvalues
    evals_ex(:,trial_id)=eig(A+B);
    
    %% Calculate free convolution
    [Q R] = qr(randn(n));
    evals_fr(:,trial_id)=eig(A+Q'*B*Q);

    %% Calculate classical convolution
    evals_A=eig(A);
    evals_B=eig(B);
    evals_cl(:,trial_id) = evals_A + evals_B(randperm(n));

    MA=MA+arrayfun((@(x) trace(A^x)), (1:(2*deriv_order))');
    MB=MB+arrayfun((@(x) trace(B^x)), (1:(2*deriv_order))');
end
MA = MA / (n * t);
MB = MB / (n * t);

%% Calculate moments of exact and free distributions
m_ex = raw_moments(evals_ex(:), deriv_order);
m_fr = raw_moments(evals_fr(:), deriv_order);
m_cl = raw_moments(evals_cl(:), deriv_order);
%print_compare(m_ex, m_fr, m_cl, 'moments')

%% Breakdown in terms of raw (uncentered) mixed moments
%
% The moment is the sum of expected traces of various products of matrices
%
%fprintf('\nBreakdown in raw mixed products:\n')
for order=8:deriv_order
    fprintf('\nMoment order = %d\n', order)
    fprintf('Word\tE tr(Word)\tDegeneracy\tContribution to E tr((A+B)^n)\n')

    %% Calculate all mixed products to requested length
    %necklaces(n) counts and generates all necklaces of length n
    [num_necklaces the_necklaces] = necklaces(order);
    for necklace_id = 1:num_necklaces
        %% Calculate a mixed product
        tr = 0;
        for trial_id = 1:t
            M = eye(n);
            for k = 1:order
                if the_necklaces(k, necklace_id) == 0 %As
                    M = M * As(:,:,trial_id);
                else
                    M = M * Bs(:,:,trial_id);
                end
            end
            tr = tr + trace(M);
        end
        tr = tr/(n*t); % Normalize trace and expectation
        
        %% Calculate multiplicity factor
        % How often does this term arise in the (noncummutative) expansion
        % of E tr (A + B)^order ?
        % Answer: k where k is the smallest number such that the term can
        % be written as (order/k) repetitions of a substring of length k
        %
        % e.g. (ABAB) has multiplicity 2 because 2 is the smallest length
        % of repeating substring (AB)
        %
        % This is done in a very hokey way but it seems to work!
        multiplicity = order;
        for k = 1:floor(order/2) % length of substring
            if mod(order, k) ~= 0
                continue
            end
            numsubstr = order / k;
            DoesDivide = 1;
            for kk = 2:numsubstr
                if ~all(the_necklaces(1:k, necklace_id) == ...
                        the_necklaces(((kk-1)*k+1):kk*k, necklace_id))
                    DoesDivide = 0;
                    break
                end
            end
            if DoesDivide
                multiplicity = k;
                break
            end
        end

        %% Print word
        for k = 1:order
            if the_necklaces(k, necklace_id) == 0
                fprintf('A')
            else
                fprintf('B')
            end
        end
        
        fprintf('\t%f\tx%6d =\t%f\n', tr, multiplicity, multiplicity * tr)
    end    
    fprintf('\t\t\t\t\t--------\n')
    fprintf('\t\t\t\t\t%f\n', m_ex(order))
end

%% Calculate centered moments of exact and free distributions
% mc_cl = arrayfun(@(x) moment(evals_cl(:), x), 1:deriv_order);
% mc_ex = arrayfun(@(x) moment(evals_ex(:), x), 1:deriv_order);
% mc_fr = arrayfun(@(x) moment(evals_fr(:), x), 1:deriv_order);
%
% print_compare(mc_ex, mc_fr, mc_cl, 'centered moments')

%% Breakdown in terms of *centered* mixed moments
%
% The moment is the sum of expected traces of various products of matrices
%
if doallfreetest
%    fprintf('\nBreakdown in centered joint moments:\n')
    start = 1;
else
    fprintf('\nTesting departing terms in centered joint moments:\n')
    start = 4;
end

% Loop only over departing terms in the sense of the departure
% theorem of Movassagh and Edelman, arXiv:1012.5039
%
% Ramis said that so long as there were TWO pairs of Qs it is a
% departing term, which I think simply means checking the length of
% the blobs
%
start=8;
for order=start:deriv_order %*0 % DISABLED
    %fprintf('\nMoment order = %d\n', order)
    %fprintf('Word\tE tr(Centered word)\n')

    %% Calculate all centered mixed products to requested length
    %necklaces(n) counts and generates all necklaces of length n
    [num_necklaces the_necklaces] = necklaces(order);
    for necklace_id = 1:1%num_necklaces
        %% Calculate number of As in a row, number of Bs in a row, etc.
        nums = zeros(order, 1);
        numblobs = 0;
        na = 0; nb = 0;
        for k = 1:order
            %fprintf('%d\t%d\t%d\t%d\n', k, numblobs, na, nb)
            if the_necklaces(k, necklace_id) == 0 %As
                if nb > 0
                    numblobs = numblobs + 1;
                    nums(numblobs) = nb;
                    nb = 0;
                end
                na = na + 1;
            else
                if na > 0
                    numblobs = numblobs + 1;
                    nums(numblobs) = na;
                    na = 0;
                end
                nb = nb + 1;
            end
        end
        if max(na, nb) > 0
            if nb > 0 && numblobs == 0
                numblobs = 1;
            end
            numblobs = numblobs + 1;
            nums(numblobs) = max(na, nb);
        end
        numblobs=8;
        nums(1:8)=1;
        if not(doallfreetest) && numblobs < 4 % Not a departing term; ignore
            continue 
        end

        %% Test for free independence
        %
        % We want that for all mixed products
        %
        % Etr[(A^n1 - Etr[A^n1])(B^m1 - Etr[B^m1])...] = 0
        %
        % Here we do it systematically by generating all such products of
        % a given length which is determined by the order of moment we are
        % considering.
        %
        % Reference: This was best explained in a talk by Roland Speicher
        % http://web.mit.edu/sea06/agenda/talks/Speicher_survey.pdf
        % Slide 24

        traces=zeros(t,1);
        for nn = 1:t
            A = As(:,:,nn); B = Bs(:,:,nn);
            M = eye(n);
            for k=1:numblobs
                if nums(k) == 0
                    continue
                end
                if mod(k, 2) == 1
                    M = M * (A^nums(k) - eye(n) * MA(nums(k)));
                else
                    M = M * (B^nums(k) - eye(n) * MB(nums(k)));
                end
            end
            traces(nn) = trace(M)/n;
        end

        %% Print it all out
        for k = 1:order
            if the_necklaces(k, necklace_id) == 0
                fprintf('A')
            else
                fprintf('B')
            end
        end
        
        avg = mean(traces); stderr = std(traces)/sqrt(t-1);
        fprintf('\t%d\t%d', n, t)
        fprintf('\t%f +/- %f', avg, stderr)
        
        %% Test violation of freeness hypothesis
        if abs(avg) > (threshold * stderr + 1 / (n*t)) % add a small number
            fprintf('\t*** Not free (p < %f)', ...
                2*(1-normcdf(abs(avg)/stderr)))
            if dodeviantbreak == 1
                dodeviantbreak = 2; %Found it
            end
        end
        
        %% Print whether this is a departing term
        if doallfreetest && numblobs >= 4 % Not a departing term; ignore
            fprintf('\t+++ Departing term');
        end
        
        %% Hello.
        
        fprintf('\n')
    end    
    if dodeviantbreak == 2
        fprintf('\n First deviation was detected in moment %d\n', order);
        deriv_order = order; %Update order
        break
    end
end
end
end

%% Construct (classical) cumulants from moments
k_cl = cumulants(m_cl);
k_ex = cumulants(m_ex);
k_fr = cumulants(m_fr);
print_compare(k_ex, k_fr, k_cl, 'classical cumulants')

%% Construct free cumulants from moments
kf_cl = free_cumulants(m_cl);
kf_ex = free_cumulants(m_ex);
kf_fr = free_cumulants(m_fr);
print_compare(kf_ex, kf_fr, kf_cl, 'free cumulants')

%% Do four moment matching
[p sep] = match_four_moments(k_ex, k_fr, k_cl, m_ex, m_fr, m_cl, ...
    length(evals_ex(:)));
fprintf('The value of the slider parameter is p = %f ± %f\n', p, sep)

%% Plot histogram and its derivative
keep_trying = true;
while keep_trying
    [hist_fr x_bins] = normalized_hist(evals_fr(:), hist_size);
    [hist_ex x_bins] = normalized_hist(evals_ex(:), x_bins);
    [hist_cl x_bins] = normalized_hist(evals_cl(:), x_bins);
    
    f = hist_fr; x = x_bins;
    for j=1:deriv_order %Repeatedly apply central difference formula
        N=length(f);
        fnew=zeros(N-2,1);
        %For the edges, use forward and backward differences
        fnew(1)=(f(2)-f(1))/(x(2)-x(1));
        fnew(N)=(f(N)-f(N-1))/(x(N)-x(N-1));
        for i=2:N-1
            fnew(i)=(f(i+1)-f(i-1))/(x(i+1)-x(i-1));
        end
        f = fnew;
    end
    hist_size = hist_size - 1;
    coeff = (k_ex(deriv_order) - k_fr(deriv_order))/factorial(deriv_order);
    f = f * coeff;
    if min(f) > -0.02, keep_trying = false; end
    if hist_size == 2, break, end
end
hist_ie = p*hist_cl+(1-p)*hist_fr;
hist_ie_lower = (p-z_ci*sep)*hist_cl+(1-(p-z_ci*sep))*hist_fr;
hist_ie_upper = (p+z_ci*sep)*hist_cl+(1-(p+z_ci*sep))*hist_fr;
fprintf('Histogramming with %d bins\n', hist_size);
%subplot(2,1,1);
plot(x_bins, hist_fr, '--', 'LineWidth', 2, 'Color', [.5 0 0])
hold on
plot(x_bins, hist_cl, ':', 'LineWidth', 2, 'Color', [0 .5 0])
plot(x_bins, hist_ex, 'r.', 'MarkerSize', 15)

plot(x_bins, hist_ie, 'k', 'LineWidth', 3)
if sep/p < 0.5 %i.e. not too ridiculous
    plot(x_bins, hist_ie_lower, 'Color', [.5 .5 .5])
    plot(x_bins, hist_ie_upper, 'Color', [.5 .5 .5])
end
plot(x_bins, hist_fr + f, 'LineWidth', 4, 'Color', [.5 .5 0])
%Format output of p to be correct to two significant figures in the
%standard error of p
p_str = num2str(p, max(min(ceil(-log10(abs(p))),4)-ceil(-log10(sep)),0)+2);
legend('Free (p = 0)','Classical (p = 1)','Exact',['IE (p = ', p_str,'±', num2str(sep, 2),')']);
title('One-dimensional Diagonal Gaussian disorder', 'FontSize', 18) 
hold off

fprintf('The prefactor for this derivative is: %f\n', coeff);


==> match_four_moments.m <==
% Match four moments
%
% Jiahao Chen <jiahao@mit.edu> 2011-12-08
%
% Calculates interpolation parameter from the isotropic entanglement theory of
% Movassagh and Edelman by matching the lowest four moments
%
% Optionally calculates standard error if at least eight moments are
% present.
%
function [p, sep] = match_four_moments(k_ex, k_fr, k_cl, m_ex, m_fr, m_cl, numdata)
    if length(m_ex) < 4, error('Need at least four moments'), end

    %Fourth cumulant
    %kurt_ex = k_ex(4);
    %kurt_fr = k_fr(4);
    %kurt_cl = k_cl(4);
    
    %Original proposal
    kurt_ex = k_ex(4)/k_ex(2)^2;
    kurt_fr = k_fr(4)/k_fr(2)^2;
    kurt_cl = k_cl(4)/k_cl(2)^2;
    p=(kurt_ex-kurt_fr)/(kurt_cl-kurt_fr); % The slider theorem parameter

    if length(m_ex) < 8
        warning('match_four_moments', 'Need at least eight moments to calculate standard error')
        sep = NaN;
    else
        % Calculate standard errors of fourth cumulant (kurtosis)
        % which is defined via the variance / sample size
        %
        % k4 = <x^4 - 3x^2> = m4 - 3m2 for centralized distributions =>
        % SE(k4) = sqrt(<(x^4 - 3x^2 - k4)^2>/n) = sqrt((m8 - 6m6+9m4)/n)
        %
        sek_cl = sqrt((m_cl(8) - 6*m_cl(6) + 9*m_cl(4))/numdata);
        sek_ex = sqrt((m_ex(8) - 6*m_ex(6) + 9*m_ex(4))/numdata);
        sek_fr = sqrt((m_fr(8) - 6*m_fr(6) + 9*m_fr(4))/numdata);
        %
        % Here is just the error propagation formula for (a-b)/(c-b) ignoring
        % correlations - the correlations between the three eigenvalue sets are
        % essentially zero so we can justify this
        %
        % f = f(a,b,..) => SE(f)/f = sqrt(((df/da)SE(a))^2+((df/db)SE(b))^2+...)
        %
        sep = sqrt(sek_ex^2 + (p-1)^2*sek_fr^2 + p^2*sek_cl^2)...
            /abs(kurt_cl-kurt_fr)*abs(p);
    end
end 


==> necklaces.m <==
% Generates all k-ary necklaces of length n
%
% Jiahao Chen <jiahao@mit.edu> 2011-11-29
%
% Contains implementations of algorithms in the Reference.
%
% Reference: Joe Sawada, 'Generating Bracelets in constant amortized time',
%            SIAM J. Comput. 31 (1), 2001, 259-68.
%            doi:10.1137/S0097539700377037
%
% Example:
% >> [a, b] = necklaces(4, 2)
% 
% a =
% 
%      6
% 
% 
% b =
% 
%      0     0     0     0     0     1
%      0     0     0     1     1     1
%      0     0     1     0     1     1
%      0     1     1     1     1     1

function [num_necklaces, x] = necklaces(n, k)
    % Generates all k-ary necklaces of length n
    %
    % Input:
    %    n - length of necklacs
    %    k - size of alphabet (default: 2)
    %
    % Returns:
    %    num_necklaces - number of necklaces
    %    x - an n x N array containing all the necklaces
    %        each matrix element is an integer in 0:(k-1)
    %
    max_num = 2000; % Maximum number of necklaces to generate
    %
    if not(exist('n', 'var'))
        warning('necklaces:necklaces', ...
            'No length of necklace specified, using default of 4');
        n = 4;
    end
    if not(exist('k', 'var'))
        k = 2; % Default
    end

    %% Step 1 - Calculate number of necklaces
    num_necklaces = count_necklaces(n, k);

    %% Step 2 - Generate necklaces if requested
    global the_necklaces
    if nargout == 2
        % Safeguard against generating too many necklaces
        if num_necklaces <= max_num
            the_necklaces = zeros(n, num_necklaces);
            GenNecklaces(1, 1, n, k);
            x = the_necklaces;
        else
            warning('necklaces:necklaces', ...
                'Number %d exceeds limit of %d; not generating', ...
                num_necklaces, max_num)
            x = 0;
        end
    end
return

function [c] = count_necklaces(n, k)
    % Counts the number of k-ary necklaces of length n
    %
    % Implements Equation 2.2 in the Reference.
    %
    % This uses an external function totient() to compute the Euler
    % totient function.
    %
    c = 0;
    for d = 1:n
        if mod(n, d) == 0
            c = c + totient(d) * k ^ (n / d);
        end
    end
    c = c / n;
return

function GenNecklaces(t, p, n, k)
    % A recursively called function used to generate k-ary necklaces of
    % length n.
    %
    % Implements Algorithm 2.1 in the Reference.
    %
    % Input:
    %    n - length of necklacs
    %    k - size of alphabet
    %
    % Returns:
    %    Nothing.
    %    However, it updates the global variable the_necklaces as they are
    %    generated.
    %
    %% Declarations and initialization
    global the_necklaces     % Save all the necklaces here
    persistent a necklace_id % necklace_id - current index in the_necklaces
                             % a - current necklace candidate

    if (t == 1 && p == 1)    % Initial call
        a = zeros(n, 1);
        necklace_id = 1;
    end
    
    %% Actual code starts here
    if t > n
        % Test current prenecklace in a(:) to see if we want it.
        % The following tests if a(:) is a necklace
        if mod(n, p) == 0
            the_necklaces(:, necklace_id) = a(:);
            necklace_id = necklace_id + 1;
        end	
        % The following tests if (:) is a Lyndon words
        % if n == p
        %     the_necklaces(:, necklace_id) = a(:);
        %     necklace_id = necklace_id + 1;
        % end	
    else
        %% Extend a(:)
        % a(:) is a prenecklace with longest Lyndon prefix having length p
        % Generate a length t prenecklace by appending any value greater
        % than or equal to a(t-p) to a(:)

        if t-p > 0
            a(t) = a(t-p);
        end
        GenNecklaces(t+1, p, n, k);

        if t-p == 0     % a(0) is an annoying special case handled poorly
            start = 1;  % by MATLAB
        else
            start = a(t-p)+1;
        end
        for j = start:(k-1)
            a(t) = j;
            GenNecklaces(t+1, t, n, k);
        end
    end
return
     

==> normalized_hist.m <==
%
% Generate normalized histogram
%
% Jiahao Chen <jiahao@mit.edu> 2011-12-08
%
function [y, x] = normalized_hist(data, hist_size)
    [y x]=hist(data, hist_size);
    y=y(:)/(sum(y)*(x(2)-x(1)));
end

==> print_compare.m <==
%
% A helper function to print comparisons between exact, free and classical
% vector data.
%
% Jiahao Chen <jiahao@mit.edu> 2011-12-08
%
function print_compare(x_ex, x_fr, x_cl, description_string)
    fprintf('\nThe difference of ');fprintf(description_string)
    fprintf(' between the exact and free distributions are:\n')
    fprintf('n\tExact\t\tFree\t\tDifference\n')
    n_max = length(x_ex);
    for n=1:n_max
        fprintf('%d\t%e\t%e\t%e\t%7.3f%%\n', n, x_ex(n), x_fr(n), ...
            x_ex(n) - x_fr(n), ...
            100*(x_ex(n) - x_fr(n))/x_ex(n))
    end
    
    fprintf('\nThe difference of ');fprintf(description_string)
    fprintf(' between the exact and classical distributions are:\n')
    fprintf('n\tExact\t\tClassical\tDifference\n')
    for n=1:n_max
        fprintf('%d\t%e\t%e\t%e\t%7.3f%%\n', n, x_ex(n), x_cl(n), ...
            x_ex(n) - x_cl(n), ...
            100*(x_ex(n) - x_cl(n))/x_ex(n))
    end
end


==> raw_moments.m <==
%
% Calculates raw moments of a distribution
%
% Jiahao Chen <jiahao@mit.edu> 2011-12-08
%
% Input: raw data x, maximum order requested
% returns a vector of the first num_moments moments
%
function m = raw_moments(x, num_moments)
    m = zeros(num_moments,1);
    numdata = length(x);
    for n=1:num_moments
        m(n) = sum(x.^n) / numdata;
    end
end
